Introduction to matrix-product states and tensor networks

These notes provide an introduction to tensor-network methods in quantum many-body physics, with an emphasis on matrix-product states (MPS). They develop the basic tensor-network language, including graphical notation, virtual indices, bond dimensions, gauge freedom, canonical forms, QR and singular-value decompositions, and the role of entanglement in controlling the efficiency of the representation. The main MPS algorithms are then introduced, including contractions, correlation functions, matrix-product operators, DMRG, and time-evolution methods. The notes also briefly discuss projected entangled-pair states (PEPS) as a higher-dimensional generalization of MPS, together with the basic ideas behind approximate PEPS contraction. Finally, tensor-network representations of mixed states, quantum channels, and Lindblad dynamics are presented, with applications to thermal states and open quantum systems. The presentation is accompanied by short Julia code examples based on ITensor, ITensorMPS, and TensorMixedStates. These notes were written for the 9th Les Houches Summer School on Computational Physics: Open Quantum Systems, held in June 2026.

==> code_examples/AKLT_transfer_matrix.jl <==
using LinearAlgebra
using ITensors

chi = 2 # bond dimension of the AKLT MPS

l = Index(chi, "left") # left virtual index
r = Index(chi, "right") # right virtual index
s = Index(3, "spin-1") # physical index

# Physical basis: s = 1, 2, 3 corresponds to |+>, |0>, |->.
A = ITensor(l, s, r) # three-leg MPS tensor with indices  (l, s, r)

# Tensor entries for the AKLT state
A[l => 1, s => 1, r => 2] = 1/sqrt(2) 
A[l => 1, s => 2, r => 1] = -1/2 
A[l => 2, s => 2, r => 2] = 1/2 
A[l => 2, s => 3, r => 1] = -1/sqrt(2) 

# Contract only the physical index, leaving the two doubled virtual indices open.
E = A * dag(prime(A, l, r))

row = combiner(l, prime(l); tags = "row") # combines the 2 left indices (l and l') into one row index  
col = combiner(r, prime(r); tags = "col") # combines the 2 right indices (r and r') into one column index
E_reshaped = row * E * col # reshape E into a two-leg tensor 
E_matrix = Array(E_reshaped, combinedind(row), combinedind(col)) # Convert reshaped E into a matrix

lambda = sort(eigvals(E_matrix); by = abs, rev = true)
println("largest two eigenvalues of E = ", lambda[1:2], " ratio |λ2/λ1| = ", abs(lambda[2] / lambda[1]))
println("correlation length ξ = -1/log(|λ2/λ1|)= ", -1 / log(abs(lambda[2] / lambda[1])))


==> code_examples/MPO_bond_dim.jl <==
using TensorMixedStates, .Qubits 
using ITensorMPS: linkdims
n = 6
# MPO bond dimensions for a few examples of operators acting on pure or mixed states
h = sum(X(i) * X(i + 1) + Y(i) * Y(i + 1) for i in 1:(n - 1)) # XX spin chain Hamiltonian
psi0 = State{Pure}(System(n, Qubit()), "Up")
H_mpo = make_mpo(psi0, h) # psi0 needed so that make_mpo (from TensorMixedStates) knows the physical dim. of the tensors
println("XX Hamiltonian acting on a pure state: MPO bond dimensions = ", linkdims(H_mpo)) #output: 4

rho0 = State{Mixed}(System(n, Qubit()), "FullyMixed")
L = Evolver(-im * h) # Hamiltonian-only Lindbladian: d(rho)/dt = -i [H, rho]
L_mpo = make_mpo(rho0, L)
println("XX Hamiltonian acting on a mixed state density matrix: MPO bond dimensions = ", linkdims(L_mpo)) #output: 6 

L = sum(Dissipator(1.0 * Z)(i) for i in 1:n)
L_mpo = make_mpo(rho0, L)
println("Local dephasing Lindbladian: MPO bond dimensions = ", linkdims(L_mpo)) #output: 2

L = -im*h + sum(Dissipator(1.0 * Z)(i) for i in 1:n)
L_mpo = make_mpo(rho0, L)
println("XX Hamiltonian with local dephasing: MPO bond dimensions = ", linkdims(L_mpo)) #output: 6

# Example with two-site dephasing jump operators.
dephase2 = 1.0 * (Z ⊗ Z)
dissipators = sum(Dissipator(dephase2)(i, i+1) for i in 1:n-1)
L = -im*h + dissipators
L_mpo = make_mpo(rho0, L)
println("XX Hamiltonian with two-site dephasing: MPO bond dimensions = ", linkdims(L_mpo)) #output: 7


==> code_examples/MPO_transverse_field_ising_finite_range.jl <==
using ITensors, ITensorMPS

N = 12
k = 4 # Ising couplings up to distance k
# 1/r^6 van der Waals interactions up to distance k
J = [1.0 / r^6 for r in 1:k]

h = 0.7 # transverse field

sites = siteinds("S=1/2", N)

os = OpSum()
for r in 1:k
    for j in 1:(N - r)
        global os += J[r], "Sz", j, "Sz", j + r
    end
end
for j in 1:N
    global os += h, "Sx", j
end

H = MPO(os, sites)
bond_dims = [dim(linkind(H, j)) for j in 1:(N - 1)]
println("MPO bond dimensions = ", bond_dims)


==> code_examples/MPS_orthogonality_center.jl <==
using ITensors
using ITensorMPS

N = 6 # number of qubits
k = 3 # site where we want to compute <sigma^z_k>

sites = siteinds("Qubit", N)
psi0 = MPS(sites, fill("0", N)) # |000000>
psi1 = MPS(sites, fill("1", N)) # |111111>

x=0.25 # arbitrary mixing parameter
psi = x*psi0 + (1-x)*psi1 # MPS with bond dimension 2, but not in canonical form
normalize!(psi)

A = psi[k]            # MPS tensor at site k
Z = op("Z", sites[k]) # tensor representing the Pauli sigma^z operator on site k
wrong_expect_Z_k = scalar(dag(prime(A, sites[k])) * Z * A) 
println("wrong <sigma^z_$k> = ", real(wrong_expect_Z_k))

# Bring the MPS into mixed canonical with orthogonality center at site k
orthogonalize!(psi, k)
A = psi[k]
# Compute <sigma^z_k> using only A = psi[k] (thanks to the orthogonality center property)
expect_Z_k = scalar(dag(prime(A, sites[k])) * Z * A)
println("<sigma^z_$k> = ", real(expect_Z_k), "... should be ", (2*x-1)/(2*x*x-2*x+1))


==> code_examples/WII_onsite_field_exact.jl <==
using TensorMixedStates, .Qubits
using Printf

N = 6
B = 1.0
t = 10.

system = System(N, Qubit())

# Initial state: normalized x|up up ... up> + (1 - x)|down down ... down>
psi0 = State{Pure}(system, "Up")

# Uniform magnetic field in the x direction: H = B * sum_i Sx_i
H = sum(B * Sx(i) for i in 1:N)

# WII evolution in a single finite time step.
psi_t = approx_W(
    -im * H, t, psi0;
    nsweeps = 1,
    order = 1,
    w = 2,
    limits = Limits(cutoff = 1e-14, maxdim = 4),
)

mz = real.(expect1(psi_t, Z))
mz_exact = fill(cos(B * t), N)
print("<Z_i> = ", mz, "\n")
@printf("max_i |<Z_i> - exact| = %.3e\n", maximum(abs.(mz .- mz_exact)))

==> code_examples/dmrg_AKLT.jl <==
using ITensors, ITensorMPS
let
N = 10
J = 1.0
J2 = J / 3 # AKLT point
sites = siteinds("S=1", N)
os = OpSum()
spin_ops = ("Sx", "Sy", "Sz")

for j in 1:(N - 1)
    for Sa in spin_ops
        os += J, Sa, j, Sa, j + 1 #Heisenberg term
        for Sb in spin_ops
            os += J2, Sa, j, Sa, j + 1, Sb, j, Sb, j + 1 # biquadratic term
        end
    end
end

H = MPO(os, sites)
psi0 = random_mps(sites; linkdims = 3)
nsweeps = 6

# Below we allow for a maximal bond dimension = 10, but the actual bond
# dimension at the end of the DMRG sweeps is only 2 for the zero-field AKLT
# ground state, since it is exactly an MPS with bond dimension 2.
maxdim = [10]
cutoff = [1E-10]
energy, psi = dmrg(H, psi0; nsweeps, maxdim, cutoff)
energy_exact = -2 / 3 * (N - 1) * J
println("DMRG energy: ", energy, " Exact energy: ", energy_exact)
return
end


==> code_examples/dmrg_spin_half_heisenberg.jl <==
using ITensors, ITensorMPS
let
N = 50
sites = siteinds("S=1/2",N)
os = OpSum()
for j=1:N-1
os += "Sz",j,"Sz",j+1
os += 1/2,"S+",j,"S-",j+1
os += 1/2,"S-",j,"S+",j+1
end
H = MPO(os,sites)
psi0 = random_mps(sites;linkdims=10)
nsweeps = 5
maxdim = [10,20,100,100,200]
cutoff = [1E-10]
energy,psi = dmrg(H,psi0;nsweeps,maxdim,cutoff)

# Compare with the exact ground state energy per bond in the thermodynamic limit (Bethe ansatz) e0 = -ln(2) + 1/4
e0 =- log(2) + 1/4
print("DMRG energy per bond: ", energy / (N-1), "\n")
print("Difference with 1/4-ln(2):", energy / (N-1) - e0, "\n")

# Compute the von Neumann entanglement entropy across the central bond.
i = N ÷ 2
orthogonalize!(psi, i)
# the virtual bond on the left of site i and the physical index (on site i) are grouped to define the matrix to be decomposed by SVD:
U, S, V = svd(psi[i], (linkind(psi, i - 1), siteind(psi, i)))
SvN = 0.0
for n in 1:dim(commonind(U, S))
    p = S[n, n]^2
    SvN -= p > 1e-14 ? p * log(p) : 0.0
end
print("Entanglement entropy of subsystem [1..",i,"] : ", SvN, "\n")
return
end

==> code_examples/lindblad_XX_spin_chain_OSEE.jl <==
using TensorMixedStates, .Qubits
using DelimitedFiles, LaTeXStrings, Plots

N = 10 ; Γ = 0.5 ; tmax = 4.0
dir = "lindblad_results" # simulation name, used to create a directory with output files
limits = Limits(cutoff = 1e-10, maxdim = 20) # MPS truncation parameters

initial_state = [isodd(i) ? "Up" : "Dn" for i in 1:N] # Néel spin configuration
Lindbladian =
    -im * sum(X(i) * X(i + 1) + Y(i) * Y(i + 1) for i in 1:(N - 1)) + # XX spin chain Hamiltonian
    sum(Dissipator(sqrt(Γ) * Sm)(i) for i in 1:N) + # Jump operators: lowering operators σ⁻, rate Γ
    sum(Dissipator(sqrt(Γ) * Sp)(i) for i in 1:N)   # Jump operators: raising operators σ⁺, rate Γ
# 3 observables: center OSEE, center magnetization <σ^z_{N/2}>, TraceError=Tr[ρ(t)]-1
obs = ["osee.dat" => EE(N ÷ 2), "zmid.dat" => Z(N ÷ 2), "TraceError.dat" => TraceError] 
sim = SimData( # High-level simulation interface of TensorMixedStates
    name = dir,
    phases = [
        CreateState(# Initial state preparation
            type = Mixed(), system = System(N, Qubit()), state = initial_state), 
        Evolve(algo = ApproxW(order = 4, w = 2), # W^{II} scheme
        limits = limits, duration = tmax, time_step = 0.1,
           evolver = Lindbladian, measures = obs),
])
runTMS(sim; restart = true) # High-level simulation interface of TensorMixedStates
function read_data(file)
    data = readdlm(joinpath(dir, file), '\t')
    return data[:, 2], data[:, 3]
end

# Plot the results (from the output files)
t, osee = read_data("osee.dat")
_, zmid = read_data("zmid.dat")
p1 = plot(t, osee; label = false, xlabel = L"t", ylabel = L"\mathrm{OSEE}")
p2 = plot(t, zmid; label = false, xlabel = L"t", ylabel = L"\langle \sigma^z_{N/2}\rangle")
plot(p1, p2; layout = (1, 2), size = (500, 250), dpi = 300, plot_title = "N = $N, Γ = $Γ", plot_titlefontsize = 9)
savefig(joinpath(dir, "lindblad_xx_OSEE.png"))

==> code_examples/mps.jl <==
using ITensors
using ITensorMPS
N = 10
sites = siteinds("S=1/2", N)
states = [isodd(j) ? "Up" : "Dn" for j in 1:N]
psi_neel = MPS(sites, states)
println("max. bond dim. = ", maxlinkdim(psi_neel))

==> code_examples/random_state_to_MPS.jl <==
using LinearAlgebra
using ITensors
using ITensorMPS

N = 14
psi = randn(2^N)
psi ./= norm(psi)

ITensors.disable_warn_order()
sites = siteinds(2, N)
psi_mps = MPS(psi, sites)

bond_dims = [dim(commonind(psi_mps[j], psi_mps[j + 1])) for j in 1:(N - 1)]
println("bond dimensions = ", bond_dims)

